Decision theory via model-free generalized fiducial inference

Building on the recent development of the model-free generalized fiducial (MFGF) paradigm (Williams, 2023) for predictive inference with finite-sample frequentist validity guarantees, in this paper, we develop an MFGF-based approach to decision theory. Beyond the utility of the new tools we contribute to the field of decision theory, our work establishes a formal connection between decision theories from the perspectives of fiducial inference, conformal prediction, and imprecise probability theory. In our paper, we establish pointwise and uniform consistency of an {\em MFGF upper risk function} as an approximation to the true risk function via the derivation of nonasymptotic concentration bounds, and our work serves as the foundation for future investigations of the properties of the MFGF upper risk from the perspective of new decision-theoretic, finite-sample validity criterion, as in Martin (2021).

==> Figures/Loss.R <==
# Graph to illustrate GF transducer and loss function
#
# Author: Yang Liu
#
# Last modified: 05/14/2024

# colors
umdred <- "#e21833"
uclablue <- "#2774ae"

# main graph
pdf("gftransloss.pdf", width = 9, height= 4)
par(mfrow = 1:2, mar = c(1.5, 2.0, 0.5, 2.5), mgp = c(0.5, 0.5, 0), tcl = -0.2)

# first panel
# axes
xlim <- c(-3.5, 10.5)
plot(c(), c(), type = 'n', xlim = xlim, ylim = c(0, 1.01),
  xlab = "", ylab = "", axes = F,
  xaxs = 'i', yaxs = 'i')
axis(1, labels = F, tick = T, tcl = 0, at = xlim)
axis(2, labels = F, tick = T, tcl = 0)

# transducer
n <- 4
trans <- list( x = c(1, 3, 4, 7), y = c(0.2, 0.4, 0.6, 0.8) )
trans$x <- c(xlim[1] + 0.5, trans$x, xlim[2] - 0.5)
trans$y <- c(0, trans$y, 1)
nx <- length(trans$x)
abline(v = trans$x, h = trans$y, col = "gray80", lty = 3)
for ( i in seq_len(nx) )
{
  lines(trans$x[c(i, i + 1)], rep(trans$y[i + 1], 2), col = uclablue )
  lines(rep(trans$x[i], 2), trans$y[c(i, i + 1)], lty = 3, col = uclablue)
  if (i > 1 && i < nx)
  {
    mtext(bquote(italic(y)[(.(i - 1))]), 1, line = 0.3, at = trans$x[i])
    mtext(bquote( frac(.(i - 1), 5) ), 2, line = 0.4, at = trans$y[i], las = 1)
  }
  else if (i == 1)
  {
    mtext(expression(italic(a)[]), 1, line = 0.4, at = trans$x[i])
    mtext(0, 2, line = 0.3, at = 0, las = 1)
  }
  else
  {
    mtext(expression(italic(b)[]), 1, line = 0.4, at = trans$x[i])
    mtext(1, 2, line = 0.3, at = 1, las = 1)
  }
}

# focal sets
for ( i in 1:(n + 1) )
{
  mtext(bquote(italic(A)[italic(n)]( .(i) )), col = uclablue, 
    side = 4, line = 0, las = 1, at = i / 5)
}

# loss function
loss <- function(x) 1 - 0.5 * dbeta((x + 4) / 15, 1.6, 2)
curve(loss(x), from = xlim[1] + 0.5, to = xlim[2] - 0.5, n = 100, add = T, col = umdred )
lx <- loss(trans$x)
m <- which.min(lx)
points(trans$x[-m], lx[-m], col = umdred, pch = 16, cex = 0.75)
points(trans$x[m], lx[m], col = umdred, cex = 0.75)

# second panel
# trans.rrcm: the ridge regression confidence machine (Vovk et al., 2005)
trans.rrcm <- function(
  x1,     # a design vector to compute prediction for (numeric[p x 1])
  y,      # outcome vector (numeric[n x 1])
  X,      # design matrix (numeric[n x p])
  lambda  # penalty weight (numeric)
)
{
  # vectors a and b
  n <- length(y)  # original number of observations
  np1 <- n + 1  # n + 1
  X <- rbind(X, x1)  # append the new design vector 
  Lhs <- crossprod(X)  # XtX 
  diag(Lhs) <- diag(Lhs) + lambda  # apply penalty
  a <- c(y, 0)
  a <- a - c( X %*% solve( Lhs, crossprod(X, a) ) )  # vector a
  b <- c(numeric(n), 1)
  b <- b - c( X %*% solve( Lhs, crossprod(X, b) ) )  # vector b
  neg.indx <- (b < 0)  # indices for negative b's
  a[neg.indx] <- - a[neg.indx]  # adjust signs for a
  b[neg.indx] <- - b[neg.indx]  # adjust signs for b

  # sorted change points
  p <- c( - (a[1:n] - a[np1]) / (b[1:n] - b[np1]), 
    - (a[1:n] + a[np1]) / (b[1:n] + b[np1]) )
  p <- p[!is.nan(p)]  # prevent division by 0
  p <- sort(p)  # sorting
  m <- length(p)

  # compute transducer values (this part is still O(n^2))
  midp <- 0.5 * ( c(p, 1e+6) + c(-1e+6, p) )  # 1e+6 ~= Inf
  Tmat <- t( abs(a + b %o% midp) ) >= abs(a[np1] + b[np1] * midp)
  list( 
    p = p,                  # change points (numeric[m x 1])
    trans = rowMeans(Tmat)  # transducer values (numeric[(m + 1) x 1])
  )
}

# axes
plot(c(), c(), type = 'n', xlim = xlim, ylim = c(0, 1.01),
  xlab = "", ylab = "", axes = F,
  xaxs = 'i', yaxs = 'i')
axis(1, labels = F, tick = T, tcl = 0, at = xlim)
axis(2, labels = F, tick = T, tcl = 0)

y <- c(1, 3, 4, 7)
n <- 4
trans <- trans.rrcm(1, y, matrix(rep(1, n), n, 1), 0)
trans$p <- c(xlim[1] + 0.5, trans$p, xlim[2] - 0.5)
trans$trans <- c(0, trans$trans)
nx <- length(trans$trans)
abline(v = trans$p, h = trans$trans, col = "gray80", lty = 3)
for ( i in seq_len(nx) )
{
  lines(trans$p[c(i, i + 1)], rep(trans$trans[i + 1], 2), col = uclablue )
  lines(rep(trans$p[i], 2), trans$trans[c(i, i + 1)], lty = 3, col = uclablue)
  if (i > 1 && i < 6)
  {
    mtext(bquote( frac(.(i - 1), 5) ), 2, line = 0.4, at = trans$trans[i], las = 1)
  }
  else if (i == 1)
  {
    mtext(expression(italic(a)[]), 1, line = 0.4, at = trans$p[i])
    mtext(0, 2, line = 0.3, at = 0, las = 1)
  }
  else if (i == 6)
    mtext(1, 2, line = 0.3, at = 1, las = 1)
  else if (i == nx)
    mtext(expression(italic(b)[]), 1, line = 0.4, at = trans$p[i])
}
lines(rep(trans$p[nx], 2), c(trans$trans[nx], 0), lty = 3, col = uclablue)

# focal sets
for ( i in 1:(n + 1) )
{
  mtext(bquote(italic(A)[italic(n)]( .(5 - i + 1) )), col = uclablue, 
    side = 4, line = 0, las = 1, at = i / 5)
}

# loss function
curve(loss(x), from = xlim[1] + 0.5, to = xlim[2] - 0.5, n = 100, add = T, col = umdred )
lx <- loss(trans$p)
m <- 1:5
points(trans$p[-m], lx[-m], col = umdred, pch = 16, cex = 0.75)
points(trans$p[m], lx[m], col = umdred, cex = 0.75)

# legend
legend("bottom", c("loss function", "GF transducer"), col = c(umdred, uclablue),
  text.col = c(umdred, uclablue), bty = 'n', lty = 1)

dev.off()


==> Figures/Simulation.R <==
# Small simulation and summary graphics
#
# Author: Yang Liu
#
# Last modified: 05/14/2024

# load packages 
require(msm)

# functions
# data generation
data.gen <- function(n)
  rtnorm(n, mean = 0, sd = 1, lower = -3, upper = 3)  # N(0, 1; -3, 3)

# squared error loss
loss <- function(y, theta)
  (y - theta)^2

# true risk
risk <- function(theta)
{
  a <- -3
  b <- 3
  z <- pnorm(b) - pnorm(a)
  phi.a <- dnorm(a)
  phi.b <- dnorm(b)
  var.y <- 1 - ( b * phi.b - a * phi.a ) / z - ( (phi.a - phi.b) / z )^2
  theta^2 + var.y
}

# upper prevision
up.prev <- function(y, theta)
{
  loss.y.theta <- rbind(
    loss(-3, theta),  # lower bound
    outer(y, theta, loss),  # actual data points
    loss(3, theta) # upper bound
  )
  ( colSums(loss.y.theta) - apply(loss.y.theta, 2, min) ) / (length(y) + 1)
}

# simulation setup
set.seed(12345)
nsim <- 1000
nseq <- c(20, 200)
thetaseq <- seq(-3, 3, , 1001)
nn <- length(nseq)
ntheta <- length(thetaseq)

## main simulation loop
#result <- array(0, c(nsim, ntheta, nn))
#for ( k in seq_len(nn) )
#{
#  for ( r in seq_len(nsim) )
#  {
#    y <- data.gen(nseq[k])
#    result[r, , k] <- up.prev(y, thetaseq)
#  }
#}
result <- readRDS("result.rds")

# summary graphics 
# colors
umdred <- "#e21833"
uclablue <- "#2774ae"
col <- c(umdred, uclablue)

# main graph
pdf("sim.pdf", width = 9, height= 4)
par(mfrow = 1:2, mar = c(2.5, 2.5, 0.5, 0.5), mgp = c(1.5, 0.5, 0), tcl = -0.2)
# left panel: compare to the true risk
plot(thetaseq, risk(thetaseq), type = 'l', ylim = c(0, 13),
  xlab = expression(theta), ylab = "Risk",
  xaxs = 'i', yaxs = 'i')  # true risk
abline(v = seq(-3, 3, 1), h = seq(0, 12, 2), col = "gray80", lty = 3)
for (k in 1:nn)
{
  lo.q <- apply(result[, , k], 2, quantile, prob = 0.05)
  hi.q <- apply(result[, , k], 2, quantile, prob = 0.95)
  polygon(c( thetaseq, rev(thetaseq) ), c( lo.q, rev(hi.q) ), border = NA, col = paste0(col[k], "20") )
  lines(thetaseq, apply(result[, , k], 2, median), col = col[k])
}
legend("top", c("true risk", 
  expression("upper prevision ("*italic(n) == 20*")"),
  expression("upper prevision ("*italic(n) == 200*")") ),
  col = c("black", col), text.col = c("black", col),
  lty = 1, fill = c(NA, paste0(col, "20")), border = NA,
  bty = 'n', seg.len = -0.8, x.intersp = 1.5, cex = 0.8
)
# right panel
plot(0, 0, type = 'n', xlim = c(-1, 1), ylim = c(0, 6.5),
  xlab = "Upper prevision minimizer", ylab = "Density",
  xaxs = 'i', yaxs = 'i', axes = F)  # true risk
box()
axis(1, at = seq(-1, 1, 0.5), label = seq(-1, 1, 0.5) )
axis(2)
abline(v = seq(-1, 1, 0.5), h = seq(0, 7, 1), col = "gray80", lty = 3)
for (k in 1:nn)
{
  hist(apply(result[, , k], 1, function(l) thetaseq[which.min(l)]), 
    freq = F, add = T, col = paste0(col[k], "20"), border = col[k],
    breaks = 15)
}
legend("topright", c(
  expression("upper prevision ("*italic(n) == 20*")"),
  expression("upper prevision ("*italic(n) == 200*")") ),
  col = col, text.col = col,
  lty = 0, fill = paste0(col, "20"), border = col,
  bty = 'n', seg.len = -0.8, x.intersp = .5, cex = 0.8
)
dev.off()

